Decision-Based Transcription of Jazz Guitar Solos Using a Harmonic Bident Analysis Filter Bank and Spectral Distribution Weighting

Jazz guitar solos are improvised melody lines played on one instrument on top of a chordal accompaniment (comping). As the improvisation happens spontaneously, a reference score is non-existent, only a lead sheet. There are situations, however, when one would like to have the original melody lines in the form of notated music, see the Real Book. The motivation is either for the purpose of practice and imitation or for musical analysis. In this work, an automatic transcriber for jazz guitar solos is developed. It resorts to a very intuitive representation of tonal music signals: the pitchgram. No instrument-specific modeling is involved, so the transcriber should be applicable to other pitched instruments as well. Neither is there the need to learn any note profiles prior to or during the transcription. Essentially, the proposed transcriber is a decision tree, thus a classifier, with a depth of 3. It has a (very) low computational complexity and can be run on-line. The decision rules can be refined or extended with no or little musical education. The transcriber's performance is evaluated on a set of ten jazz solo excerpts and compared with a state-of-the-art transcription system for the guitar plus PYIN. We achieve an improvement of 34% w.r.t. the reference system and 19% w.r.t. PYIN in terms of the F-measure. Another measure of accuracy, the error score, attests that the number of erroneous pitch detections is reduced by more than 50% w.r.t. the reference system and by 45% w.r.t. PYIN.

==> anc/Pitchgram.m <==
function Y = Pitchgram(x, fs, Tg, sz, a, opt, alpha, beta, pmin, pmax)
%PITCHGRAM Exemplary computation of the pitchgram.
%   x is the input time series,
%   fs is the sampling frequency (44100 Hz),
%   Tg is the resolution of the time grid (1024 samples),
%   sz is the block size with sz >= Tg (4096),
%   a is the (feed-backward) comb parameter with a < 1 (0.9),
%   opt is the normalization option ('coeff'),
%   alpha (2) and beta(1) are the bident parameters.

%   Stanislaw Gorlow
%   Date: 2016/07/18

narginchk(1, 10)

if nargin < 10
  pmax = 128;
end

if nargin < 9
  pmin = 1;
end

if nargin < 8
  beta = 1;
end

if nargin < 7
  alpha = 2;
end

if nargin < 6
  % power-invariant pitchgram
  opt = 'coeff';
%   % power-weighted pitchgram
%   opt = 'none';
end

if nargin < 5
  a = 0.9;
end

if nargin < 4
  sz = 4096;
end

if nargin < 3
  Tg = 1024;
end

if nargin < 2
  fs = 44100;
end

x = reshape(x, 1, []);
M = floor(length(x) / Tg);
x = cat(2, zeros(1, sz - Tg), x);
Y = zeros(M, pmax - pmin + 1);

for m = 1 : M
  pos = (m - 1) * Tg;
  xbk = x(pos + 1 : pos + sz);
  
  for p = pmin : pmax
    f0 = 440 * 2^((p - 69 - 1) / 12);
    N0 = fs / f0;
    % feed-backward comb filter
    coefs = cat(2, 1, zeros(1, round(N0) - 1), -a);
    xtd = filter(1, coefs, xbk);
    % harmonic weighting
    y = rms(xtd) * xbk;
    % autocorrelation function
    maxlags = round(12 * N0 - 1);
    ryy = xcorr(y, maxlags, opt);
    ryy = ryy((length(ryy) + 1) / 2 : end);
    % compression
    ryy = sign(ryy) .* realsqrt(abs(ryy));
    % cosine-modulated bident filter
    n = 0 : maxlags;
    window = alpha * sin(3 * pi * n / N0) .* tan(pi * n / N0) - beta;
    carrier = cos(pi * n / N0);
    Y(m, p) = 1 / length(n) * sum(window .* ryy .* carrier);
    % discard negative values
    Y(m, p) = max(Y(m, p), 0);
  end
end

end

% [EOF]
